Prediction of $\textrm{CO}_2$ Adsorption in Nano-Pores with Graph Neural Networks

We investigate the graph-based convolutional neural network approach for predicting and ranking gas adsorption properties of crystalline Metal-Organic Framework (MOF) adsorbents for application in post-combustion capture of $\textrm{CO}_2$. Our model is based solely on standard structural input files containing atomistic descriptions of the adsorbent material candidates. We construct novel methodological extensions to match the prediction accuracy of classical machine learning models that were built with hundreds of features at much higher computational cost. Our approach can be more broadly applied to optimize gas capture processes at industrial scale.

==> data/plot.py <==
#set logscale x
#set logscale y
set autoscale
set xlabel "epochs"
set ylabel "loss"
#set xrange [80:200]
#set xtic rotate by 45 offset -1,-1
set terminal postscript eps color enhanced solid lw 1.5 "Roman" 24 

#set key  bottom right
set key top right 
set output 'adsorption-train.eps'
plot      "orig.dat"  every 2 using 1:2 with linespoints lw 2 ps 2  title "cgcnn", \
      "edge.dat" every 2 using 1:2 with linespoints lw 2 ps 2  title "edge", \
      "attention.dat" every 2 using 1:2 with linespoints lw 2 ps 2  title "attention", \
      "geo.dat" every 2 using 1:2 with linespoints lw 2 ps 2  title "charge+geo", \
      "multi.dat" every 2 using 1:2 with linespoints lw 2 ps 2  title "multi-head", \
      "ours.dat" every 2 using 1:2 with linespoints lw 2 ps 2  title "ours"

unset ylabel
unset key
#set terminal X11

